Bounds for the ratio between the independent domination number and the domination number

In this article we present new and improved results for the ratio between the independent domination number and the domination number in graphs with bounded degree. We present a general formula, that, for a fixed maximum degree, allows to compute an upper bound for this ratio as a function of an upper bound $\beta |V|$ for the independent domination number. We also apply this formula to several known upper bounds for the independent domination number. Furthermore we present constructions giving lower bounds for the best possible upper bound in various classes of graphs with bounded degree.

==> code/multi_domination.c <==
/* 

Leest multicode van stdin en schrijft een statistiek over de domination number op stdout 
Start "multi_domination h" op voor mogelijke opties.

compile: cc -march=native -O3 -o multi_domination multi_domination.c  
voor grafen met t.e.m 64 toppen
en
cc -DLONG -march=native -O3 -o multi_domination multi_domination.c
voor grafen t.e.m. 128 toppen.

Als de gecompileerde code op verschillende niet equivalente processoren moet draaien, gebruik de compileeroptie "-march=native" zeker niet.

Voor meer toppen zou de code herschreven moeten worden en de bitvectoren expliciet als array voorgesteld worden. 

Het programma werd getest door de output te vergelijken met de output van een ander programma dat een ander algoritme implementeert.
De resultaten werden voor elke graaf uit de volgende verzameling vergeleken -- niet alleen de statistiek voor de hele verzameling. 
Er was volledige overeenstemming.

50.000 random graphs on 70 vertices with 150 edges (generated with "genrang -S13 -e150 70 50000") 
50.000 random graphs on 60 vertices with 100 edges (generated with "genrang -S13 -e100 60 50000")
50.000 random graphs on 70 vertices with 115 edges (generated with "genrang -S13 -e115 70 50000")
50.000 random graphs on 80 vertices with 130 edges (generated with "genrang -S13 -e130 80 50000")
50.000 random graphs on 90 vertices with 145 edges (generated with "genrang -S13 -e145 90 50000")
50.000 random 5-regular graphs on 66 vertices (generated with "genrang -S13 -r5 66 50000") 
5.000 random 3-regular graphs on 86 vertices (generated with "genrang -S13 -r3 86 5000") 
50.000 random graphs on 60 vertices (generated with "genrang -S13 60 50000") 
50.000 random graphs on 70 vertices (generated with "genrang -S13 70 50000") 
50.000 random graphs on 80 vertices (generated with "genrang -S13 80 50000") 
50.000 random graphs on 90 vertices (generated with "genrang -S13 90 50000") 
15.000 random graphs on 100 vertices (generated with "genrang -S13 100 15000") 
15.000 random graphs on 110 vertices (generated with "genrang -S13 110 15000") 
15.000 random graphs on 120 vertices (generated with "genrang -S13 120 15000") 
15.000 random graphs on 128 vertices (generated with "genrang -S13 128 15000") 
all planar triangulations on up to 20 vertices (generated with plantri) 

all 3-regular connected graphs on up to 26 vertices (generated with snarkhunter) 
all 4-regular connected graphs on up to 18 vertices (generated with genreg) 
all (not necessarily connected) graphs on up to 11 vertices (generated with geng) 
all (not necessarily connected) graphs without triangles and without quadrangles on up to 19 vertices (generated with geng -tf) 
 
*/

#include<stdio.h>
#include<stdlib.h>
#include<limits.h>
#include<math.h>
#include<string.h>

#ifdef LONG
#define knoten 128
#define LONGTYPE unsigned __int128
#else
#define knoten 64
#define LONGTYPE unsigned long int
#endif

#define leer (knoten+2)


#define BIT(i) (((LONGTYPE)1)<<(i))
#define DELBIT(a,i) ((a)&=(~BIT(i)))
#define SETBIT(a,i) ((a)|=(BIT(i)))
#define IS_SET(a,i) ((a)&(BIT(i)))
#define NOT_SET(a,i) (!((a)&(BIT(i))))

#define ULBIT(i) ((1UL)<<((i)-1))

#ifdef LONG
#define ALLBITS(n) ((n)==128?(~(LONGTYPE)0):(((LONGTYPE)1<<(n))-1))
#else
#define ALLBITS(n) ((n)==64?(~(LONGTYPE)0):(((LONGTYPE)1<<(n))-1))
#endif

#define LESS_THAN_2BIT(a) (((a)&((a)-(LONGTYPE)1))==((LONGTYPE)0))
#define ATLEAST2BIT(a) ((a)&((a)-(LONGTYPE)1))
#define ATMOST1BIT(a) (((a)&((a)-(LONGTYPE)1))==((LONGTYPE)0))
# define SUBSET(a,b) (((a)|(b))==(b))

#define MIN0(a) ((a)<0?0:(a))
#define MIN(a,b) ((a)<(b)?(a):(b))

#ifdef LONG
#define FIRST64 (((LONGTYPE)1<<64)-(LONGTYPE)1)
#define POPC(x) (__builtin_popcountl((unsigned long int)((x)&FIRST64))+__builtin_popcountl((unsigned long int)((x)>>64)))
#define FFSL(x) (((x)&FIRST64)?(__builtin_ffsl((unsigned long int)((x)&FIRST64))-1): \
		 (((x)>>64)?(__builtin_ffsl((unsigned long int)((x)>>64))+63):(-1)))
#else
#define FFSL(x)  (__builtin_ffsl(x)-1)
#define POPC(x) (__builtin_popcountl(x))
#endif

LONGTYPE _gbu;
// x must NOT change in the loop -- only the original x is used -- and the macro must not be used again before the loop is finished
#define FORALLELEMENTS(x,y) for (_gbu=x, y= FFSL(_gbu); _gbu ; _gbu&=(_gbu-1), y= FFSL(_gbu))

// x must NOT change in the loop, but the macro can be used again before the loop is finished due to different buffer variables
#define FORALLELEMENTS_2(x,y,mygbu) for (mygbu=x, y= FFSL(mygbu); mygbu ; mygbu&=(mygbu-1), y= FFSL(mygbu))


#define einfugen(g,a,v,w) {SETBIT(s[v].dominates,(w)); SETBIT(s[w].dominates,(v)); (g)[v][(a)[v]]=(w); g[w][(a)[w]]=(v); (a)[v]++; (a)[w]++;}

int maxdom; // the maximum number of vertices dominated for a graph

void writebits(char s[], LONGTYPE set)
{int i;
  fprintf(stderr,"The set %s ",s);
  FORALLELEMENTS(set,i)
    fprintf(stderr,"%d ",i);
  fprintf(stderr,"\n");

}

void decodiere_set(unsigned char  *code,int *nv,int codelaenge, LONGTYPE dominates[], LONGTYPE is_dominated[])

{
int i,j;
int vertexnumber;

/* adj[] wird passend belegt UND jede liste graph[i] wird mit "leer" abgeschlossen ". */


*nv=vertexnumber=code[0];
 if (vertexnumber>knoten) { fprintf(stderr,"Not prepared for so many vertices\n"); exit(1); }

 for (i=0; i< vertexnumber; i++) { dominates[i]=BIT(i); }

j=0;

for (i=1; i<codelaenge; i++) 
  { 
    if (code[i]==0) j++; else { SETBIT(dominates[j],code[i]-1); SETBIT(dominates[code[i]-1],j); }
  }
 
 for (i=0;i<vertexnumber; i++) { is_dominated[i]=dominates[i]; }

}


/****************************LESE_MULTICODE************************/

int lese_multicode(unsigned char**code, int *codelaenge, FILE *fil)

/* Liest den code und gibt EOF zurueck, wenn das Ende der Datei erreicht
   ist, 1 sonst. Der Speicher fuer den code wird alloziert, falls noetig,
   was entschieden wird anhand der lokalen Variablen maxknotenzahl */
{
static int maxknotenzahl= -1;
int codel, gepuffert=0;
int vertexnumber,a=0,b=0,nuller;
unsigned char ucharpuffer;
 
if ((vertexnumber=getc(fil))==EOF) return EOF;
if (vertexnumber==0) { fprintf(stderr,"Umschaltung auf short noch nicht implementiert.\n");
                     exit(0);
                    } 
nuller=0; codel=1;
if (vertexnumber=='>') /* koennte ein header sein -- oder 'ne 62, also ausreichend fuer
			     unsigned char */
      { gepuffert=1;
	a=getc(fil);
	if(a==0) nuller++; 
	b=getc(fil);
	if(b==0) nuller++; 
	/* jetzt wurden 3 Zeichen gelesen */
	if ((a=='>') && (b=='m')) /*garantiert header*/
	  { 
	    gepuffert=0;
	    while ((ucharpuffer=getc(fil)) != '<');
	    /* noch zweimal: */ ucharpuffer=getc(fil); 
	    if (ucharpuffer!='<') { fprintf(stderr,"Problems with header -- single '<'\n"); exit(1); }
	    if ((vertexnumber=getc(fil))==EOF) return EOF;
	    /* kein graph drin */
	  }
	/* else kein header */
      }


if (vertexnumber > maxknotenzahl)
  { if (*code) free(*code);
    *code=(unsigned char *)malloc((vertexnumber*(vertexnumber-1)/2+vertexnumber)*sizeof(unsigned char));
    if (code==NULL) { fprintf(stderr,"Do not get memory for code\n"); exit(0); }
    maxknotenzahl=vertexnumber;
  }

(*code)[0]=vertexnumber; if (gepuffert) { codel=3; (*code)[1]=a; (*code)[2]=b; }

while (nuller<vertexnumber-1)
  { if (((*code)[codel]=getc(fil))==0) nuller++;
    codel++; }

*codelaenge=codel;
return 1;
}


int stillpossible(LONGTYPE canbechosen, LONGTYPE dominates[], int remains, int rest)
{
  LONGTYPE buffer1;
  int i, j, list[knoten+1], reachable, limit;

  limit=MIN(rest,maxdom);
  for (i=1;i <=limit; i++) list[i]=0;
  
  FORALLELEMENTS_2(canbechosen,i,buffer1)
    { list[POPC(dominates[i])]++; }

  for (j=limit; list[j]==0; j--);

  for (i=j, reachable=0; remains && (i>0); )
    {
  	  if (remains<=list[i]) { reachable += (remains*i); remains=0; }
	  else {reachable += (list[i]*i); remains-=list[i]; i--; }
    }

  if (reachable>=rest) return 1; else return 0;
}

void makelist(LONGTYPE bits, int list[], LONGTYPE dominates[], int max, LONGTYPE *canbechosen)
// also removes vertices from canbechosen that dominate a subset of that of another neighbour 
{
  int locallist[knoten][knoten+1],i,j;
  int ll[knoten],lll, buffer;

  buffer=POPC(bits);

  
  if (buffer==1) { list[0]=FFSL(bits); list[1]= -1; return; }
  if (buffer==2)
    {
      list[0]=FFSL(bits); list[1]= FFSL(bits & (bits-1)); list[2]= -1;
      if (POPC(dominates[list[0]]) < POPC(dominates[list[1]])) { buffer=list[0]; list[0]=list[1]; list[1]=buffer; }
      if ((dominates[list[0]]&dominates[list[1]])==dominates[list[1]]) { DELBIT((*canbechosen),list[1]); } // the first is always better
      return;
    }
  // it doesn't have to be forbidden, as the other one is taken, so it doesn't dominate anything afterwards
  
  for (i=1;i<=max;i++) ll[i]=0;
    
  FORALLELEMENTS(bits,i)
    {
      buffer=POPC(dominates[i]);
      locallist[buffer][ll[buffer]]=i;
      ll[buffer]++; 
    }
  
  for (i=max, lll=0; i>0; i--)
     for (j=0; j<ll[i] ; j++) { list[lll]=locallist[i][j]; lll++; }

  for (i=0; i<lll-1; i++)
    for (j=i+1; j<lll;j++) if ((dominates[list[i]]&dominates[list[j]])==dominates[list[j]])  DELBIT((*canbechosen),list[j]); 
  
  list[lll]= -1;

}

void  rec_dominates(LONGTYPE mustbedominated, LONGTYPE canbechosen, LONGTYPE dominates[], LONGTYPE is_dominated[], int howmany, int *best)
{
  int i,j,k,best_t,buffer, pos, rest;
  LONGTYPE buffer1, buffer2, aredominated, new_canbechosen;
  LONGTYPE new_isdominated[knoten], new_mustbedominated, new_dominates[knoten], notremove;
  int list[knoten+1];

  
     rest=POPC(mustbedominated);
     if (rest==1)  { *best=howmany+1; return; } // 1 can always be dominated by one -- e.g. itself
      
  
     if (*best == howmany+2)
       { 
	 FORALLELEMENTS_2(canbechosen,j,buffer2)
	   { if ((dominates[j]&mustbedominated)==mustbedominated)  { *best=howmany+1; return; } }
	 return;
      }

      
      if (howmany+rest< *best) *best=howmany+rest;
      if (!stillpossible(canbechosen,dominates,*best-howmany-1, rest)) return;

      best_t=INT_MAX;
      FORALLELEMENTS_2(mustbedominated,i,buffer1)
	{
	  if ((buffer=POPC(is_dominated[i]))<best_t) { best_t=buffer, pos=i; if (buffer==1) buffer1=(LONGTYPE)0; }
	}

      makelist(is_dominated[pos],list,dominates,MIN(maxdom,rest), &canbechosen);


       for (k=0;(i=list[k])>=0;k++)
	 {  
	   if (IS_SET(canbechosen,i))
	     {
	       DELBIT(canbechosen,i);
	       new_canbechosen=canbechosen;
	       notremove= ~dominates[i];
	       new_mustbedominated= mustbedominated & notremove;
	       if (!new_mustbedominated) { *best=howmany+1; return; }
	       if (*best>howmany+2)
		 {
		   aredominated=(LONGTYPE)0;
		   FORALLELEMENTS_2((canbechosen & new_mustbedominated),j,buffer2)
		     { aredominated |= dominates[j];
		       new_dominates[j]= dominates[j] & notremove;
		     }
		   FORALLELEMENTS_2((canbechosen & (~new_mustbedominated)),j,buffer2)
		     { aredominated |= dominates[j];
		       new_dominates[j]= dominates[j] & notremove;
		       if (!new_dominates[j]) DELBIT(new_canbechosen,j);
		       if ((POPC(new_dominates[j])==1) && (new_dominates[j]&new_canbechosen)) DELBIT(new_canbechosen,j);
		     }
		   FORALLELEMENTS_2(mustbedominated,j,buffer2)
		     { 
		       new_isdominated[j]= is_dominated[j] & new_canbechosen;
		     }
		   if ((new_mustbedominated & aredominated)==new_mustbedominated) rec_dominates(new_mustbedominated, new_canbechosen, new_dominates, new_isdominated, howmany+1, best);
		 }
	     }
	 }

  return;

}

int domination(int nv, LONGTYPE dominates[], LONGTYPE is_dominated[])
{
  LONGTYPE canbechosen, new_canbechosen;
  int i, j, k, buffer, best_t;
  int best, pos;
  LONGTYPE mustbedominated, new_mustbedominated, buffer2;
  LONGTYPE new_isdominated[knoten], new_dominates[knoten], notremove;
  int list[knoten+1];

  mustbedominated=canbechosen=ALLBITS(nv);
  best=nv;
  pos=0; best_t=maxdom=POPC(is_dominated[0]);
  
  for (i=1; i<nv;i++)
    { 
      if ((buffer=POPC(is_dominated[i]))<best_t) { best_t=buffer, pos=i; }
      if (buffer>maxdom) maxdom=buffer;
    }
  // in het begin zijn is_dominated[] en dominates[] identiek.

  makelist(is_dominated[pos],list,dominates,maxdom, &canbechosen);
  
  for (k=0;(i=list[k])>=0;k++)
    {
      if (IS_SET(canbechosen,i))
	{
	  DELBIT(canbechosen,i);
	  new_canbechosen=canbechosen;
	  notremove= ~dominates[i];
	  new_mustbedominated= mustbedominated & notremove;
	  if (!new_mustbedominated) { return 1; }
	  FORALLELEMENTS_2((canbechosen & new_mustbedominated),j,buffer2)
	    { 
	      new_dominates[j]= dominates[j] & notremove;
	    }  
	  FORALLELEMENTS_2((canbechosen & (~new_mustbedominated)),j,buffer2)
	    { 
	      new_dominates[j]= dominates[j] & notremove;
	      if (!new_dominates[j]) DELBIT(new_canbechosen,j);
	      if ((POPC(new_dominates[j])==1) && (new_dominates[j]&new_canbechosen)) DELBIT(new_canbechosen,j); 
	    }
	  FORALLELEMENTS_2(mustbedominated,j,buffer2)
	    { 
	      new_isdominated[j]= is_dominated[j] & new_canbechosen;
	    }

	  rec_dominates(new_mustbedominated, new_canbechosen, new_dominates, new_isdominated, 1, &best);
	}
    }
  
  return best;
}

void usage(char name[])
{
  fprintf(stderr,"Usage: %s [w] [fx]\n",name);
  fprintf(stderr,"Reads multicode from stdin and by default writes a statistic about the domination numbers on stdout.\n");
  fprintf(stderr,"Option w: write for each graph the size of a minimum dominating set on stderr.\n");
  fprintf(stderr,"Option fx: filter for graphs with domination number x and write them als multicode on stdout.\n");


}


/******************************MAIN**********************************/

int main(int argc,char *argv[])


{
unsigned char *code=NULL;
 int codelaenge, buffer, nv;
int table[knoten+1]={0};
 int writeall=0, i, filter=0;
 unsigned long int zaehlen=0;
 LONGTYPE dominates[knoten+1], is_dominated[knoten+1];
 
 
 for (i=1; i<argc; i++)
   {
     if (argv[i][0]=='w') writeall=1;
     else if (argv[i][0]=='f') filter=atoi(argv[i]+1);
     else { usage(argv[0]); }
   }
      
 while(lese_multicode(&code, &codelaenge, stdin) != EOF)
   {  
     decodiere_set(code,&nv,codelaenge,dominates,is_dominated);
     zaehlen++;
     buffer=domination(nv,dominates,is_dominated);
     if (buffer==filter) fwrite(code,sizeof(unsigned char),codelaenge,stdout);
     table[buffer]++;

     if (writeall) fprintf(stderr,"%lu: %d\n",zaehlen,buffer);
   }

  for (buffer=1; buffer<=knoten; buffer++) 
   if (table[buffer]) fprintf(stderr,"Graphs with domination number %d: %d\n",buffer,table[buffer]);

return(0);

}





==> code/multi_independent_domination.c <==
/* 

Leest multicode van stdin en schrijft een statistiek over de independent domination number op stdout 
Start "multi_indepdomination h" op voor mogelijke opties.

compile: cc -march=native -O3 -o multi_indepdomination multi_indepdomination.c  
voor grafen met t.e.m 64 toppen
en
cc -DLONG -march=native -O3 -o multi_domination multi_domination.c
voor grafen t.e.m. 128 toppen.

Als de gecompileerde code op verschillende niet equivalente processoren moet draaien, gebruik de compileeroptie "-march=native" zeker niet.

Voor meer toppen zou de code herschreven moeten worden en de bitvectoren expliciet als array voorgesteld worden. 


Het is wel tegen een volledig onafhankelijk programma van Steven Van Overberghe getest -- en natuurlijk zonder ook maar voor 1 graaf een verschil te hebben.
Precies werden de volgende verzamelingen getest:

all 3-regular connected graphs on up to 26 vertices (generated with snarkhunter) 
all 4-regular connected graphs on up to 18 vertices (generated with genreg) 
all (not necessarily connected) graphs on up to 11 vertices (generated with geng) 
all (not necessarily connected) graphs without triangles and without quadrangles on up to 19 vertices (generated with geng -tf)
all triangulations of the plane on up to 20 vertices (generated with plantri)

50000 5-regular random graphs on 66 vertices (generated with genrang, seed 13)
50000 random graphs on 70 vertices with 450 edges (generated with genrang, seed 13)
50000 random graphs on 80 vertices with 450 edges (generated with genrang, seed 13)
 
*/

#include<stdio.h>
#include<stdlib.h>
#include<limits.h>
#include<math.h>
#include<string.h>

#ifdef LONG
#define knoten 128
#define LONGTYPE unsigned __int128
#else
#define knoten 64
#define LONGTYPE unsigned long int
#endif

#define leer (knoten+2)
#define EMPTYSET ((LONGTYPE)0)

#define BIT(i) (((LONGTYPE)1)<<(i))
#define DELBIT(a,i) ((a)&=(~BIT(i)))
#define SETBIT(a,i) ((a)|=(BIT(i)))
#define IS_SET(a,i) ((a)&(BIT(i)))
#define NOT_SET(a,i) (!((a)&(BIT(i))))

#define ULBIT(i) ((1UL)<<((i)-1))

#ifdef LONG
#define ALLBITS(n) ((n)==128?(~EMPTYSET):(((LONGTYPE)1<<(n))-1))
#else
#define ALLBITS(n) ((n)==64?(~EMPTYSET):(((LONGTYPE)1<<(n))-1))
#endif

#define LESS_THAN_2BIT(a) (((a)&((a)-(LONGTYPE)1))==(EMPTYSET))
#define ATLEAST2BIT(a) ((a)&((a)-(LONGTYPE)1))
#define ATMOST1BIT(a) (((a)&((a)-(LONGTYPE)1))==(EMPTYSET))
# define SUBSET(a,b) (((a)|(b))==(b))

#define MIN0(a) ((a)<0?0:(a))
#define MIN(a,b) ((a)<(b)?(a):(b))

#ifdef LONG
#define FIRST64 (((LONGTYPE)1<<64)-(LONGTYPE)1)
#define POPC(x) (__builtin_popcountl((unsigned long int)((x)&FIRST64))+__builtin_popcountl((unsigned long int)((x)>>64)))
#define FFSL(x) (((x)&FIRST64)?(__builtin_ffsl((unsigned long int)((x)&FIRST64))-1): \
		 (((x)>>64)?(__builtin_ffsl((unsigned long int)((x)>>64))+63):(-1)))
#else
#define FFSL(x)  (__builtin_ffsl(x)-1)
#define POPC(x) (__builtin_popcountl(x))
#endif

LONGTYPE _gbu;
// x must NOT change in the loop -- only the original x is used -- and the macro must not be used again before the loop is finished
#define FORALLELEMENTS(x,y) for (_gbu=x, y= FFSL(_gbu); _gbu ; _gbu&=(_gbu-1), y= FFSL(_gbu))

// x must NOT change in the loop, but the macro can be used again before the loop is finished due to different buffer variables
#define FORALLELEMENTS_2(x,y,mygbu) for (mygbu=x, y= FFSL(mygbu); mygbu ; mygbu&=(mygbu-1), y= FFSL(mygbu))


#define einfugen(g,a,v,w) {SETBIT(s[v].dominates,(w)); SETBIT(s[w].dominates,(v)); (g)[v][(a)[v]]=(w); g[w][(a)[w]]=(v); (a)[v]++; (a)[w]++;}

int maxdom; // the maximum number of vertices dominated for a graph

void writebits(char s[], LONGTYPE set)
{int i;
  fprintf(stderr,"The set %s ",s);
  FORALLELEMENTS(set,i)
    fprintf(stderr,"%d ",i);
  fprintf(stderr,"\n");

}

void decodiere_set(unsigned char  *code,int *nv,int codelaenge, LONGTYPE dominates[], LONGTYPE is_dominated_by[])

{
int i,j;
int vertexnumber;

/* adj[] wird passend belegt UND jede liste graph[i] wird mit "leer" abgeschlossen ". */


*nv=vertexnumber=code[0];
 if (vertexnumber>knoten) { fprintf(stderr,"Not prepared for so many vertices\n"); exit(1); }

 for (i=0; i< vertexnumber; i++) { dominates[i]=BIT(i); }

j=0;

for (i=1; i<codelaenge; i++) 
  { 
    if (code[i]==0) j++; else { SETBIT(dominates[j],code[i]-1); SETBIT(dominates[code[i]-1],j); }
  }
 
 for (i=0;i<vertexnumber; i++) { is_dominated_by[i]=dominates[i]; }

}


/****************************LESE_MULTICODE************************/

int lese_multicode(unsigned char**code, int *codelaenge, FILE *fil)

/* Liest den code und gibt EOF zurueck, wenn das Ende der Datei erreicht
   ist, 1 sonst. Der Speicher fuer den code wird alloziert, falls noetig,
   was entschieden wird anhand der lokalen Variablen maxknotenzahl */
{
static int maxknotenzahl= -1;
int codel, gepuffert=0;
int vertexnumber,a=0,b=0,nuller;
unsigned char ucharpuffer;
 
if ((vertexnumber=getc(fil))==EOF) return EOF;
if (vertexnumber==0) { fprintf(stderr,"Umschaltung auf short noch nicht implementiert.\n");
                     exit(0);
                    } 
nuller=0; codel=1;
if (vertexnumber=='>') /* koennte ein header sein -- oder 'ne 62, also ausreichend fuer
			     unsigned char */
      { gepuffert=1;
	a=getc(fil);
	if(a==0) nuller++; 
	b=getc(fil);
	if(b==0) nuller++; 
	/* jetzt wurden 3 Zeichen gelesen */
	if ((a=='>') && (b=='m')) /*garantiert header*/
	  { 
	    gepuffert=0;
	    while ((ucharpuffer=getc(fil)) != '<');
	    /* noch zweimal: */ ucharpuffer=getc(fil); 
	    if (ucharpuffer!='<') { fprintf(stderr,"Problems with header -- single '<'\n"); exit(1); }
	    if ((vertexnumber=getc(fil))==EOF) return EOF;
	    /* kein graph drin */
	  }
	/* else kein header */
      }


if (vertexnumber > maxknotenzahl)
  { if (*code) free(*code);
    *code=(unsigned char *)malloc((vertexnumber*(vertexnumber-1)/2+vertexnumber)*sizeof(unsigned char));
    if (code==NULL) { fprintf(stderr,"Do not get memory for code\n"); exit(0); }
    maxknotenzahl=vertexnumber;
  }

(*code)[0]=vertexnumber; if (gepuffert) { codel=3; (*code)[1]=a; (*code)[2]=b; }

while (nuller<vertexnumber-1)
  { if (((*code)[codel]=getc(fil))==0) nuller++;
    codel++; }

*codelaenge=codel;
return 1;
}


int stillpossible(LONGTYPE canbechosen, LONGTYPE dominates[], int remains, int rest)
{
  LONGTYPE buffer1;
  int i, j, list[knoten+1], reachable, limit;

  limit=MIN(rest,maxdom);
  for (i=1;i <=limit; i++) list[i]=0;
  
  FORALLELEMENTS_2(canbechosen,i,buffer1)
    { list[POPC(dominates[i])]++; }

  for (j=limit; list[j]==0; j--);

  for (i=j, reachable=0; remains && (i>0); )
    {
  	  if (remains<=list[i]) { reachable += (remains*i); remains=0; }
	  else {reachable += (list[i]*i); remains-=list[i]; i--; }
    }

  if (reachable>=rest) return 1; else return 0;
}

void makelist(LONGTYPE bits, int list[], LONGTYPE dominates[], int max, LONGTYPE *canbechosen)
// Not for indep domination: also removes vertices from canbechosen that dominate a subset of that of another neighbour
// So this part is commented out.
{
  int locallist[knoten][knoten+1],i,j;
  int ll[knoten],lll, buffer;

  buffer=POPC(bits);

  
  if (buffer==1) { list[0]=FFSL(bits); list[1]= -1; return; }
  if (buffer==2)
    {
      list[0]=FFSL(bits); list[1]= FFSL(bits & (bits-1)); list[2]= -1;
      if (POPC(dominates[list[0]]) < POPC(dominates[list[1]])) { buffer=list[0]; list[0]=list[1]; list[1]=buffer; }
      // if ((dominates[list[0]]&dominates[list[1]])==dominates[list[1]]) { DELBIT((*canbechosen),list[1]); } // the first is always better
      // Not for independent domination
      return;
    }
  // it doesn't have to be forbidden, as the other one is taken, so it doesn't dominate anything afterwards
  
  for (i=1;i<=max;i++) ll[i]=0;
    
  FORALLELEMENTS(bits,i)
    {
      buffer=POPC(dominates[i]);
      locallist[buffer][ll[buffer]]=i;
      ll[buffer]++; 
    }
  
  for (i=max, lll=0; i>0; i--)
     for (j=0; j<ll[i] ; j++) { list[lll]=locallist[i][j]; lll++; }

  /*for (i=0; i<lll-1; i++)
    for (j=i+1; j<lll;j++) if ((dominates[list[i]]&dominates[list[j]])==dominates[list[j]])  DELBIT((*canbechosen),list[j]);
   Not for independent domination
  */
  
  list[lll]= -1;

}

void  rec_dominates(LONGTYPE mustbedominated, LONGTYPE canbechosen, LONGTYPE dominates[], LONGTYPE is_dominated_by[], int howmany, int *best)
{
  int i,j,k,best_t,buffer, pos, rest;
  LONGTYPE buffer1, buffer2, aredominated, new_canbechosen;
  LONGTYPE new_isdominated[knoten], new_mustbedominated, new_dominates[knoten], notremove;
  int list[knoten+1];

      rest=POPC(mustbedominated);
     if (rest==1)
       { *best=howmany+1;  // 1 can always be dominated by one -- e.g. itself -- and the ones that must be dominated are always independent of the already chosen ones
	 return; }
      
  
     if (*best == howmany+2)
       { 
	 FORALLELEMENTS_2(canbechosen,j,buffer2)
	   { if ((dominates[j]&mustbedominated)==mustbedominated)  { *best=howmany+1; return; } }
	 return;
      }

      
     if (howmany+rest< *best) *best=howmany+rest; // a new upper bound -- a subset of the rest can be chosen to dominate all
      if (!stillpossible(canbechosen,dominates,*best-howmany-1, rest)) return;

      best_t=INT_MAX;
      FORALLELEMENTS_2(mustbedominated,i,buffer1)
	{
	  if ((buffer=POPC(is_dominated_by[i]))<best_t) { best_t=buffer, pos=i; if (buffer==1) buffer1=EMPTYSET; }
	}

      makelist(is_dominated_by[pos],list,dominates,MIN(maxdom,rest), &canbechosen);


       for (k=0;(i=list[k])>=0;k++)
	 {  
	   if (IS_SET(canbechosen,i))
	     {
	       DELBIT(canbechosen,i);
	       notremove= ~dominates[i];
	       new_canbechosen=canbechosen & notremove;
	       new_mustbedominated= mustbedominated & notremove;
	       if (!new_mustbedominated) { *best=howmany+1; return; }
	       if (*best>howmany+2)
		 {
		   aredominated=EMPTYSET;
		   // here canbechosen is always a subset of must_be_dominated
		   FORALLELEMENTS_2(canbechosen,j,buffer2)
		     { aredominated |= dominates[j];
		       new_dominates[j]= dominates[j] & notremove;
		     }
		   /*FORALLELEMENTS_2((canbechosen & new_mustbedominated),j,buffer2)
		     { aredominated |= dominates[j];
		       new_dominates[j]= dominates[j] & notremove;
		     }
		   FORALLELEMENTS_2((canbechosen & (~new_mustbedominated)),j,buffer2)
		     { aredominated |= dominates[j];
		       new_dominates[j]= dominates[j] & notremove;
		       if (!new_dominates[j]) DELBIT(new_canbechosen,j);
		       if ((POPC(new_dominates[j])==1) && (new_dominates[j]&new_canbechosen)) DELBIT(new_canbechosen,j);
		       }*/
		   FORALLELEMENTS_2(mustbedominated,j,buffer2)
		     { 
		       new_isdominated[j]= is_dominated_by[j] & new_canbechosen;
		     }
		   if ((new_mustbedominated & aredominated)==new_mustbedominated) rec_dominates(new_mustbedominated, new_canbechosen, new_dominates, new_isdominated, howmany+1, best);
		 }
	     }
	 }

  return;

}

int greedy(int nv, LONGTYPE dominates[], LONGTYPE is_dominated_by[])
{
  LONGTYPE mustbedominated,buffer2;
  int bestvalue,bestvertex,j,teller,buffer,verder;

  mustbedominated=ALLBITS(nv);

  teller=0;
  while(mustbedominated!=EMPTYSET)
    {
      bestvalue=0;

      for (buffer2=mustbedominated, verder=1, j= FFSL(buffer2); (buffer2!=EMPTYSET) && verder ;buffer2&=(buffer2-1), j= FFSL(buffer2))
	{
	  if ((buffer=POPC(dominates[j]&mustbedominated))>bestvalue) {bestvalue=buffer; bestvertex=j;}
	  if (buffer==maxdom) verder=0;
	}
      mustbedominated &= (~dominates[bestvertex]);
      teller++;
    }
  return teller;
}

int indepdomination(int nv, LONGTYPE dominates[], LONGTYPE is_dominated_by[])
{
  LONGTYPE canbechosen, new_canbechosen;
  int i, j, k, buffer, best_t;
  int best, pos;
  LONGTYPE mustbedominated, new_mustbedominated, buffer2;
  LONGTYPE new_isdominated[knoten], new_dominates[knoten], notremove;
  int list[knoten+1];

  mustbedominated=canbechosen=ALLBITS(nv);
 
  pos=0; best_t=maxdom=POPC(is_dominated_by[0]);
  
  for (i=1; i<nv;i++)
    { 
      if ((buffer=POPC(is_dominated_by[i]))<best_t) { best_t=buffer, pos=i; }
      if (buffer>maxdom) maxdom=buffer;
    }
  // in het begin zijn is_dominated_by[] en dominates[] identiek.

  best=greedy(nv,dominates, is_dominated_by);

  if (maxdom*(best-1)<nv) { return best; }

  makelist(is_dominated_by[pos],list,dominates,maxdom, &canbechosen);
  
  for (k=0;(i=list[k])>=0;k++)
    {
      if (IS_SET(canbechosen,i))
	{
	  DELBIT(canbechosen,i);
	  new_canbechosen=canbechosen & (~dominates[i]);
	  notremove= ~dominates[i];
	  new_mustbedominated= mustbedominated & notremove;
	  if (!new_mustbedominated) { return 1; }
	  FORALLELEMENTS_2((canbechosen & new_mustbedominated),j,buffer2)
	    { 
	      new_dominates[j]= dominates[j] & notremove;
	    }  
	  FORALLELEMENTS_2((canbechosen & (~new_mustbedominated)),j,buffer2)
	    { 
	      new_dominates[j]= dominates[j] & notremove;
	      if (!new_dominates[j]) DELBIT(new_canbechosen,j);
	      if ((POPC(new_dominates[j])==1) && (new_dominates[j]&new_canbechosen)) DELBIT(new_canbechosen,j); 
	    }
	  FORALLELEMENTS_2(mustbedominated,j,buffer2)
	    { 
	      new_isdominated[j]= is_dominated_by[j] & new_canbechosen;
	    }

	  rec_dominates(new_mustbedominated, new_canbechosen, new_dominates, new_isdominated, 1, &best);
	}
    }
  
  return best;
}

void usage(char name[])
{
  fprintf(stderr,"Usage: %s [w] [fx] [mx]\n",name);
  fprintf(stderr,"Reads multicode from stdin and by default writes a statistic about the independent domination numbers on stdout.\n");
  fprintf(stderr,"Option w: write for each graph the size of a minimum independent dominating set on stderr.\n");
  fprintf(stderr,"Option fx: filter for graphs with independent domination number x and write them als multicode on stdout.\n");
 fprintf(stderr,"Option mx: filter for graphs with independent domination number at least x and write them als multicode on stdout.\n");

}


/******************************MAIN**********************************/

int main(int argc,char *argv[])


{
unsigned char *code=NULL;
 int codelaenge, buffer, nv;
int table[knoten+1]={0};
 int writeall=0, i, filter=0, filtermin=knoten+2;
 unsigned long int zaehlen=0;
 LONGTYPE dominates[knoten+1], is_dominated_by[knoten+1];
 
 
 for (i=1; i<argc; i++)
   {
     if (argv[i][0]=='w') writeall=1;
     else if (argv[i][0]=='f') filter=atoi(argv[i]+1);
     else if (argv[i][0]=='m') filtermin=atoi(argv[i]+1);
     else { usage(argv[0]); }
   }
      
 while(lese_multicode(&code, &codelaenge, stdin) != EOF)
   {  
     decodiere_set(code,&nv,codelaenge,dominates,is_dominated_by);
     zaehlen++;
     buffer=indepdomination(nv,dominates,is_dominated_by);
     if (buffer==filter) fwrite(code,sizeof(unsigned char),codelaenge,stdout);
      if (buffer>=filtermin) fwrite(code,sizeof(unsigned char),codelaenge,stdout);
     table[buffer]++;
     if (writeall) fprintf(stderr,"%lu: %d\n",zaehlen,buffer);
   }

  for (buffer=1; buffer<=knoten; buffer++) 
   if (table[buffer]) fprintf(stderr,"Graphs with independent domination number %d: %d\n",buffer,table[buffer]);

return(0);

}





==> code/rondo.cpp <==
// ---------------------------------------------------------------------------
//
// Usage:
//   ./rondo [--cycle] [--matrix] k < g6
//       search mode: reads graphs encoded as graph6 from stdin, finds the
//       cut-sets of k directed edges with the highest ratio among all graphs
//       (warning: does not check for connectivity of the result).
//   ./rondo [--cycle] [--matrix] x1 y1 x2 y2 ... < g6
//       evaluate mode: reads graphs from stdin (graph6), using the specific
//       directed cut edges (x1,y1),(x2,y2),..., all *0-indexed*.
//   Options: --cycle prints the best cycle, --matrix the transition matrix.
//   Graphs may have at most 64 vertices.
//
// Compile: g++ -std=c++17 -O3 -o rondo rondo.cpp   (GCC or Clang)
//
// The method is described in G. Brinkmann and S. Van Overberghe, "Bounds for
// the ratio between the domination number and the independent domination
// number", arXiv:2606.16698, 2026.
// ---------------------------------------------------------------------------

//Author: Steven Van Overberghe, 2026

#include <algorithm>
#include <array>
#include <cassert>
#include <cmath>
#include <cstdint>
#include <cstdlib>
#include <iomanip>
#include <iostream>
#include <limits>
#include <string>
#include <string_view>
#include <type_traits>
#include <utility>
#include <vector>

// ---------------------------------------------------------------------------
// Forward declarations
// ---------------------------------------------------------------------------
template<int maxSize>
struct BitsetIterator;

// ---------------------------------------------------------------------------
// Bitset
// ---------------------------------------------------------------------------
template<int maxSize = 64>
struct Bitset {

    static_assert(maxSize == 8 || maxSize == 16 || maxSize == 32 ||
                  (maxSize >= 64 && maxSize % 64 == 0),
                  "maxSize must be 8, 16, 32, or a positive multiple of 64");

    // --- Type traits -------------------------------------------------------

    static constexpr bool MultiWord = (maxSize > 64);
    static constexpr int  NumWords  = MultiWord ? (maxSize / 64) : 1;

    /// Scalar type used for single-word / compact storage.
    using scalar_t = std::conditional_t<maxSize <= 8,  uint8_t,
                     std::conditional_t<maxSize <= 16, uint16_t,
                     std::conditional_t<maxSize <= 32, uint32_t, uint64_t>>>;

    /// Actual storage: a native integer for <= 64 bits, an array otherwise.
    using storage_t = std::conditional_t<MultiWord,
                                         std::array<uint64_t, NumWords>,
                                         scalar_t>;

    // --- Data --------------------------------------------------------------

    storage_t w;

    // === Static helpers ====================================================

    /// Return a Bitset with all maxSize bits set.
    constexpr static Bitset allOnes() {
        if constexpr (MultiWord) {
            Bitset r{};
            for (int i = 0; i < NumWords; ++i)
                r.w[i] = ~uint64_t{0};
            return r;
        } else {
            return Bitset{scalar_t(~scalar_t{0})};
        }
    }

    /// Construct a bitset of which the first 'length' bits are set.
    constexpr static Bitset bitRange(int length) {
        if (length == 0)       return Bitset{};
        if (length == maxSize) return allOnes();
        if constexpr (MultiWord) {
            Bitset r{};
            int full = length / 64;
            int rem  = length % 64;
            for (int i = 0; i < full; ++i)
                r.w[i] = ~uint64_t{0};
            if (rem > 0)
                r.w[full] = (uint64_t{1} << rem) - 1;
            return r;
        } else {
            return Bitset{scalar_t((scalar_t{1} << length) - 1)};
        }
    }

    // === Accessors =========================================================

    constexpr bool hasBit(int i) const {
        if constexpr (MultiWord) {
            return (w[i / 64] & (uint64_t{1} << (i % 64))) != 0;
        } else {
            return (w & (scalar_t{1} << i)) != scalar_t{0};
        }
    }

    constexpr bool operator[](int i) const { return hasBit(i); }

    // === Mutators ==========================================================

    void addBit(int i) {
        if constexpr (MultiWord) {
            w[i / 64] |= uint64_t{1} << (i % 64);
        } else {
            w |= scalar_t{1} << i;
        }
    }

    void add(int i) { addBit(i); }

    void removeBit(int i) {
        if constexpr (MultiWord) {
            w[i / 64] &= ~(uint64_t{1} << (i % 64));
        } else {
            w &= ~(scalar_t{1} << i);
        }
    }

    void remove(int i) { removeBit(i); }

    /// Return a copy with bit i cleared.
    constexpr Bitset without(int i) const {
        if constexpr (MultiWord) {
            Bitset r = *this;
            r.w[i / 64] &= ~(uint64_t{1} << (i % 64));
            return r;
        } else {
            return Bitset{scalar_t(w & ~(scalar_t{1} << i))};
        }
    }

    /// Return a copy with bit i set.
    constexpr Bitset with(int i) const {
        if constexpr (MultiWord) {
            Bitset r = *this;
            r.w[i / 64] |= uint64_t{1} << (i % 64);
            return r;
        } else {
            return Bitset{scalar_t(w | (scalar_t{1} << i))};
        }
    }

    // === Weight queries ====================================================

    constexpr bool isEmpty() const {
        if constexpr (MultiWord) {
            for (int i = 0; i < NumWords; ++i)
                if (w[i] != 0) return false;
            return true;
        } else {
            return w == scalar_t{0};
        }
    }

    constexpr bool isNotEmpty() const { return !isEmpty(); }

    // === Bit scanning ======================================================

    /// Index of the first (lowest) set bit.  Undefined if empty.
    constexpr int findFirstSetBit() const {
        if constexpr (MultiWord) {
            for (int i = 0; i < NumWords; ++i)
                if (w[i] != 0)
                    return i * 64 + __builtin_ctzll(w[i]);
            __builtin_unreachable();
        } else if constexpr (maxSize <= 32) {
            return __builtin_ctz(static_cast<unsigned>(w));
        } else {
            return __builtin_ctzll(w);
        }
    }

    /// Return this bitset with the lowest set bit cleared.
    constexpr Bitset withoutLowest() const {
        if constexpr (MultiWord) {
            Bitset r = *this;
            for (int i = 0; i < NumWords; ++i) {
                if (r.w[i] != 0) {
                    r.w[i] &= r.w[i] - 1;
                    return r;
                }
            }
            return r;  // was empty
        } else {
            return Bitset{scalar_t(w & (w - 1))};
        }
    }

    // === Iteration =========================================================

    constexpr BitsetIterator<maxSize> begin() const;
    constexpr static BitsetIterator<maxSize> end();

    // === Constructors ======================================================

    constexpr Bitset() : w{} {}

    /// Construct from raw storage (scalar or array).
    constexpr Bitset(const storage_t& word) : w(word) {}

    // === Bitwise operators =================================================

    constexpr Bitset operator&(const Bitset& o) const {
        if constexpr (MultiWord) {
            Bitset r{};
            for (int i = 0; i < NumWords; ++i)
                r.w[i] = w[i] & o.w[i];
            return r;
        } else {
            return Bitset{scalar_t(w & o.w)};
        }
    }

    constexpr void operator&=(const Bitset& o) {
        if constexpr (MultiWord) {
            for (int i = 0; i < NumWords; ++i) w[i] &= o.w[i];
        } else {
            w &= o.w;
        }
    }

    constexpr Bitset operator~() const {
        if constexpr (MultiWord) {
            Bitset r{};
            for (int i = 0; i < NumWords; ++i)
                r.w[i] = ~w[i];
            return r;
        } else {
            return Bitset{scalar_t(~w)};
        }
    }

    // === Comparison ========================================================

    constexpr bool operator==(const Bitset& o) const {
        if constexpr (MultiWord) {
            for (int i = 0; i < NumWords; ++i)
                if (w[i] != o.w[i]) return false;
            return true;
        } else {
            return w == o.w;
        }
    }

    constexpr bool operator!=(const Bitset& o) const {
        return !(*this == o);
    }
};

// ---------------------------------------------------------------------------
// BitsetIterator
// ---------------------------------------------------------------------------
template<int maxSize = 64>
struct BitsetIterator {
    Bitset<maxSize> current;

    constexpr bool operator!=(const BitsetIterator& other) const {
        return current != other.current;
    }

    void operator++() {
        current = current.withoutLowest();
    }

    int operator*() const {
        return current.findFirstSetBit();
    }
};

template<int maxSize>
constexpr BitsetIterator<maxSize> Bitset<maxSize>::begin() const {
    return BitsetIterator<maxSize>{*this};
}

template<int maxSize>
constexpr BitsetIterator<maxSize> Bitset<maxSize>::end() {
    return BitsetIterator<maxSize>{Bitset<maxSize>{}};
}


// ---------------------------------------------------------------------------
// graph6
// ---------------------------------------------------------------------------

constexpr uint8_t G6_OFFSET = 63;
constexpr uint8_t G6_MAX_ORDER_MARKER = 126;

//Find the order of the graph associated with this string.
//Returns a negative number if the string does not start with a valid order.
constexpr int graph6N(const std::string_view& graph6String){
    if(graph6String.empty()) return 0;

    // Explicitly cast to uint8_t to prevent negative character wrap-around
    if(static_cast<uint8_t>(graph6String[0]) != G6_MAX_ORDER_MARKER){
        return static_cast<uint8_t>(graph6String[0]) - G6_OFFSET;
    }
    if(graph6String.size() < 4) return -1;
    int nr = static_cast<uint8_t>(graph6String[1]) - G6_OFFSET;
    nr <<= 6;
    nr |= static_cast<uint8_t>(graph6String[2]) - G6_OFFSET;
    nr <<= 6;
    nr |= static_cast<uint8_t>(graph6String[3]) - G6_OFFSET;
    return nr;
}

//Paste the edges encoded in the graph6-string into the first argument
template<typename GraphType>
inline void readGraph6(const std::string& graph6String, GraphType& graph, int order){
    int i = order < 63 ? 1 : 4;

    int x = 0; int y = 1;
    for(; i < static_cast<int>(graph6String.size()); ++i) {
        uint8_t c = static_cast<uint8_t>(graph6String[i]) - G6_OFFSET;

        for (int j = 5; j >= 0; j--) {
            if (y >= order) return;  // only padding bits remain
            if (c & (1 << j)) {
                graph.makeAdjacent(x, y);
            }
            if (x + 1 < y) {
                x++;
            } else {
                y++;
                x = 0;
            }
        }
    }
}


// ---------------------------------------------------------------------------
// A graph of order at most max_order, encoded as a list of bitsets.
// ---------------------------------------------------------------------------
template<typename Set, int max_order>
struct BitGraph{
    typedef int Vertex;

    std::array<Set, max_order> adj;

    int order_f;

    typedef Set SetType;

    void test_range([[maybe_unused]] Vertex v) const {
        assert(v >= 0 && v < order());
    }

    Set operator[] (Vertex v) const{
        return neighbours(v);
    }

    Set& operator[] (Vertex v) {
        test_range(v);
        return adj[v];
    }

    Set neighbours (Vertex v) const{
        test_range(v);
        return adj[v];
    }

    bool areAdjacent (Vertex v, Vertex w) const {
        test_range(v); test_range(w);
        return adj[v][w];
    }

    //Add an edge between v and w
    void makeAdjacent(Vertex v, Vertex w) {
        test_range(v); test_range(w);
        adj[v].add(w);
        adj[w].add(v);
    }

    void makeNonAdjacent(Vertex v, Vertex w) {
        test_range(v); test_range(w);
        adj[v].remove(w);
        adj[w].remove(v);
    }

    //Construct a graph from a graph6-string
    explicit BitGraph(const std::string& graph6String): adj({}), order_f(graph6N(graph6String)){
        assert(0 <= order_f && order_f <= max_order);
        readGraph6(graph6String, *this, order());
    }

    constexpr int order() const{
        return order_f;
    }
};


// ---------------------------------------------------------------------------
// Karp's minimum mean cycle.  adj[u][v] == -1 means no edge.
// ---------------------------------------------------------------------------

struct CycleResult {
    double min_mean_weight;
    std::vector<int> cycle;
};

template<typename Weight>
CycleResult get_minimum_mean_cycle(int n, const std::vector<std::vector<Weight>>& adj) {
    if (n <= 0) return {-1.0, {}};

    const Weight INF = 99999999;
    std::vector<Weight> dp((n + 1) * n, INF);
    std::vector<int>    par((n + 1) * n, -1);
    for (int i = 0; i < n; ++i) dp[i] = 0;

    for (int k = 1; k <= n; ++k) {
        int cur = k * n, prv = (k - 1) * n;
        for (int u = 0; u < n; ++u) {
            if (dp[prv + u] == INF) continue;
            for (int v = 0; v < n; ++v) {
                if (adj[u][v] == -1) continue;
                Weight nd = dp[prv + u] + adj[u][v];
                if (nd < dp[cur + v]) { dp[cur + v] = nd; par[cur + v] = u; }
            }
        }
    }

    double min_mean = (double)INF;
    int best_v = -1;
    for (int v = 0; v < n; ++v) {
        if (dp[n * n + v] == INF) continue;
        double max_val = -(double)INF;
        for (int k = 0; k < n; ++k) {
            if (dp[k * n + v] == INF) continue;
            double val = (double)(dp[n * n + v] - dp[k * n + v]) / (n - k);
            if (val > max_val) max_val = val;
        }
        if (max_val < min_mean) { min_mean = max_val; best_v = v; }
    }

    if (best_v == -1) return {-1.0, {}};

    std::vector<int> path;
    int curr = best_v;
    for (int k = n; k > 0; --k) { path.push_back(curr); curr = par[k * n + curr]; }
    path.push_back(curr);
    std::reverse(path.begin(), path.end());

    std::vector<int> cycle;
    std::vector<int> seen(n, -1);
    for (int i = 0; i < (int)path.size(); ++i) {
        int node = path[i];
        if (seen[node] != -1) {
            for (int j = seen[node]; j < i; ++j) cycle.push_back(path[j]);
            break;
        }
        seen[node] = i;
    }
    return {min_mean, cycle};
}


// ---------------------------------------------------------------------------
// Transfer-matrix computation of average (independent) domination cost.
//
// A "cut" is a list of directed edges (x, y): x is the output boundary vertex
// (in this tile), y is the input boundary vertex (in the next tile copy).
// Each boundary vertex x carries a VertexState label:
//   NONDOM=0  not in the dominating set and not dominated from inside its own
//             tile; some y with (x, y) in the cut must be taken in the next tile.
//   DOM=1     dominated from inside its own tile, but not taken.
//   TAKEN=2   in the dominating set.
// ---------------------------------------------------------------------------

template<bool independent, typename GraphType>
struct AverageCycleComputer {
    using Set         = typename GraphType::SetType;
    using VertexState = uint8_t;

    static constexpr VertexState NONDOM = 0, DOM = 1, TAKEN = 2;

    GraphType& graph;
    int smallest;

    std::vector<int> boundary;           // boundary[i] = vertex index of i-th boundary vertex
    std::vector<int> boundary_labelling; // boundary_labelling[v] = index of v in boundary
    std::vector<std::vector<int>> heads_of; // heads_of[i] = heads y of the cut edges (boundary[i], y)

    // States stored flat: states[i * k .. i * k + k - 1] is the i-th state.
    int k_boundary = 0;
    int num_states  = 0;
    std::vector<VertexState> states;

    const VertexState* state_ptr(int i) const { return states.data() + i * k_boundary; }

    // Populated by compute(); last_matrix only when store_matrix=true.
    CycleResult                  last_cycle;
    std::vector<std::vector<int>> last_matrix;

    explicit AverageCycleComputer(GraphType& g) : graph(g) {}

    // ------------------------------------------------------------------
    // Domination solver
    // ------------------------------------------------------------------

    Set nextAllowed(int v, Set allowed) const {
        if constexpr (independent)
            return allowed.without(v) & ~graph[v];
        else
            return allowed.without(v);
    }

    void dom_rec(int size, Set noncovered, Set allowed) {
        if (noncovered.isEmpty()) { smallest = size; return; }
        if (size + 1 >= smallest || allowed.isEmpty()) return;
        int v = noncovered.findFirstSetBit();
        for (auto w : graph[v].with(v) & allowed) {
            dom_rec(size + 1, noncovered.without(w) & ~graph.neighbours(w), nextAllowed(w, allowed));
            allowed.removeBit(w);
        }
    }

    int min_dom(Set noncovered, Set available) {
        smallest = 99999;
        dom_rec(0, noncovered, available);
        return smallest;
    }

    // ------------------------------------------------------------------
    // State enumeration
    // ------------------------------------------------------------------

    void make_states_rec(int i, VertexState* buf) {
        if (i == k_boundary) {
            for (int j = 0; j < k_boundary; j++) states.push_back(buf[j]);
            return;
        }
        for (VertexState x = 0; x < 3; x++) { buf[i] = x; make_states_rec(i + 1, buf); }
    }

    void make_states() {
        states.clear();
        std::vector<VertexState> buf(k_boundary, 0);
        make_states_rec(0, buf.data());
        num_states = (int)states.size() / std::max(k_boundary, 1);
    }

    // ------------------------------------------------------------------
    // Transition cost between one input state and one output state.
    // Returns -1 if infeasible.
    // ------------------------------------------------------------------

    int setup(Set toDominate, const VertexState* input, const VertexState* output) {
        Set taken{};
        Set available = Set::bitRange(graph.order());

        // Enforce output constraints on boundary vertices.
        for (int i = 0; i < k_boundary; i++) {
            int v = boundary[i];
            if (output[i] == NONDOM) {
                available.remove(v);
                available &= ~graph[v];
            } else if (output[i] == DOM) {
                // v is not taken, but must be dominated from inside this tile.
                toDominate.add(v);
                available.remove(v);
            } else { // TAKEN
                taken.add(v);
                if constexpr (independent) available &= ~graph[v];
            }
        }

        // Satisfy input constraints from the previous tile.
        // A NONDOM tail x must be dominated by at least one of its heads y in
        // this tile.  With a single head this is forced; with several heads we
        // branch over which head is forced (the others stay free).
        std::vector<const std::vector<int>*> choices;
        for (int i = 0; i < k_boundary; i++) {
            VertexState s = input[i];
            const std::vector<int>& hs = heads_of[i];
            if (s == NONDOM) {
                if (hs.size() == 1) {
                    taken.add(hs[0]);
                    if constexpr (independent) available &= ~graph[hs[0]];
                } else {
                    choices.push_back(&hs);
                }
            } else if (s == TAKEN) {
                // x was taken, so every head y is already dominated (and, for
                // independence, may not be taken).
                for (int y : hs) {
                    toDominate.remove(y);
                    if constexpr (independent) available.remove(y);
                }
            }
        }

        auto evaluate = [&](Set tk, Set av, Set td) -> int {
            if ((tk & ~av).isNotEmpty()) return -1;
            int amountTaken = 0;
            Set rem_noncovered = td;
            Set rem_available  = av;
            for (auto x : tk) {
                amountTaken++;
                rem_noncovered.remove(x);
                rem_noncovered &= ~graph[x];
                rem_available.remove(x);
                if constexpr (independent) rem_available &= ~graph[x];
            }
            int ans = min_dom(rem_noncovered, rem_available);
            if (ans >= 99999) return -1;
            return amountTaken + ans;
        };

        if (choices.empty()) return evaluate(taken, available, toDominate);

        int best = -1;
        std::vector<size_t> idx(choices.size(), 0);
        while (true) {
            Set tk = taken, av = available;
            for (size_t c = 0; c < choices.size(); c++) {
                int y = (*choices[c])[idx[c]];
                tk.add(y);
                if constexpr (independent) av &= ~graph[y];
            }
            int val = evaluate(tk, av, toDominate);
            if (val >= 0 && (best < 0 || val < best)) best = val;
            size_t c = 0;
            while (c < choices.size() && ++idx[c] == choices[c]->size()) { idx[c] = 0; c++; }
            if (c == choices.size()) break;
        }
        return best;
    }

    // ------------------------------------------------------------------
    // Public interface
    // ------------------------------------------------------------------

    // Given a specific set of cut edges, compute the average domination cost
    // (minimum mean cycle weight over the transfer matrix).
    // Returns -1.0 if the cut is invalid or no cycle exists.
    // Stores last_cycle always; stores last_matrix only when store_matrix=true.
    double compute(const std::vector<std::pair<int,int>>& directed_edges,
                   bool store_matrix = false) {
        Set left{}, right{};
        boundary_labelling.assign(graph.order(), 0);
        boundary.clear();
        heads_of.clear();
        k_boundary = 0;

        int edges_cut = 0;
        for (const auto& [x, y] : directed_edges) {
            if (!graph.areAdjacent(x, y)) {
                for (int i = 0; i < edges_cut; i++)
                    graph.makeAdjacent(directed_edges[i].first, directed_edges[i].second);
                return -1.0;
            }
            graph.makeNonAdjacent(x, y);
            edges_cut++;
            if (!left[x]) {
                boundary_labelling[x] = k_boundary++;
                boundary.emplace_back(x);
                heads_of.emplace_back();
            }
            heads_of[boundary_labelling[x]].push_back(y);
            left.add(x); right.add(y);
        }

        double result = -1.0;
        last_cycle = {-1.0, {}};
        last_matrix.clear();

        if ((left & right).isEmpty()) {
            Set toDominate = Set::bitRange(graph.order()) & ~left;
            make_states();
            std::vector<std::vector<int>> adj(num_states, std::vector<int>(num_states, -1));
            for (int i = 0; i < num_states; i++)
                for (int j = 0; j < num_states; j++)
                    adj[i][j] = setup(toDominate, state_ptr(i), state_ptr(j));
            last_cycle = get_minimum_mean_cycle(num_states, adj);
            if (store_matrix) last_matrix = adj;
            result = last_cycle.min_mean_weight;
        }

        for (const auto& [x, y] : directed_edges) graph.makeAdjacent(x, y);
        return result;
    }

    // ------------------------------------------------------------------
    // Optional output helpers
    // ------------------------------------------------------------------

    std::string state_label(int i) const {
        static const char NDT[] = "NDT";
        std::string s(k_boundary, ' ');
        for (int j = 0; j < k_boundary; j++) s[j] = NDT[state_ptr(i)[j]];
        return s;
    }

    void print_matrix() const {
        int N = (int)last_matrix.size();
        if (N == 0) { std::cout << "(no matrix stored)\n"; return; }

        int max_val = 0;
        for (auto& row : last_matrix)
            for (int v : row) if (v > max_val) max_val = v;
        int val_w = (int)std::to_string(max_val).size();
        int col_w = std::max(val_w, k_boundary);

        // Header row
        std::cout << std::string(k_boundary, ' ') << " |";
        for (int j = 0; j < N; j++)
            std::cout << " " << std::setw(col_w) << state_label(j);
        std::cout << "\n";

        // Separator
        std::cout << std::string(k_boundary, '-') << "-+"
                  << std::string(N * (col_w + 1), '-') << "\n";

        // Rows
        for (int i = 0; i < N; i++) {
            std::cout << std::setw(k_boundary) << state_label(i) << " |";
            for (int j = 0; j < N; j++) {
                if (last_matrix[i][j] == -1)
                    std::cout << " " << std::setw(col_w) << ".";
                else
                    std::cout << " " << std::setw(col_w) << last_matrix[i][j];
            }
            std::cout << "\n";
        }
    }

    void print_cycle() const {
        if (last_cycle.cycle.empty()) { std::cout << "(no cycle)\n"; return; }
        std::cout << "Cycle length: " << last_cycle.cycle.size() << "\n  ";
        for (int i = 0; i < (int)last_cycle.cycle.size(); i++) {
            if (i > 0) std::cout << " -> ";
            std::cout << state_label(last_cycle.cycle[i]);
        }
        std::cout << " -> (repeat)\n";
    }
};


// ---------------------------------------------------------------------------
// Search: enumerate all k-subsets of directed edges.
// ---------------------------------------------------------------------------

// Directed edges are generated in consecutive pairs so that edge i and i^1 are
// each other's reverse; this lets the search skip symmetric duplicates.
template<typename GraphType>
std::vector<std::pair<int,int>> enumerate_directed_edges(const GraphType& graph) {
    std::vector<std::pair<int,int>> edges;
    for (int u = 0; u < graph.order(); ++u)
        for (int v = u + 1; v < graph.order(); ++v)
            if (graph.areAdjacent(u, v)) {
                edges.push_back({u, v});
                edges.push_back({v, u});
            }
    return edges;
}

template<typename Callback>
void combinations(int n, int k, Callback&& cb) {
    if (k > n) return;
    std::vector<int> idx(k);
    for (int i = 0; i < k; i++) idx[i] = i;
    while (true) {
        cb(idx);
        int i = k - 1;
        while (i >= 0 && idx[i] == n - k + i) --i;
        if (i < 0) break;
        ++idx[i];
        for (int j = i + 1; j < k; j++) idx[j] = idx[j-1] + 1;
    }
}


// ---------------------------------------------------------------------------
// Input checks
// ---------------------------------------------------------------------------

constexpr int MAX_ORDER = 64;

// Parse a non-negative integer command-line argument; returns -1 if it is not one.
int parse_nonnegative(const char* arg) {
    char* end;
    long v = std::strtol(arg, &end, 10);
    if (end == arg || *end != '\0' || v < 0 || v > std::numeric_limits<int>::max()) return -1;
    return (int)v;
}

// Return an error message if the graph6 string cannot be read, or an empty
// string otherwise.
std::string check_graph6(const std::string& line) {
    int n = graph6N(line);
    if (n < 0) return "not a graph6 string";
    if (n > MAX_ORDER)
        return "the graph has " + std::to_string(n) + " vertices, at most "
               + std::to_string(MAX_ORDER) + " are supported";
    return "";
}

// Return an error message if the directed edges cannot be used as a cut of
// the graph, or an empty string otherwise.
template<typename GraphType>
std::string check_cut(const GraphType& graph, const std::vector<std::pair<int,int>>& edges) {
    auto name = [](const std::pair<int,int>& e) {
        return "(" + std::to_string(e.first) + "," + std::to_string(e.second) + ")";
    };
    for (const auto& e : edges)
        if (e.first < 0 || e.first >= graph.order() || e.second < 0 || e.second >= graph.order())
            return "vertex out of range in " + name(e) + ", the graph has "
                   + std::to_string(graph.order()) + " vertices";
    for (const auto& e : edges)
        if (!graph.areAdjacent(e.first, e.second))
            return name(e) + " is not an edge of the graph";
    for (size_t i = 0; i < edges.size(); i++)
        for (size_t j = 0; j < edges.size(); j++) {
            if (i < j && edges[i] == edges[j])
                return name(edges[i]) + " is given twice";
            if (edges[i].first == edges[j].second)
                return "vertex " + std::to_string(edges[i].first)
                       + " is both the first and the second vertex of a cut edge";
        }
    return "";
}


int main(int argc, char* argv[]) {
    using Graph = BitGraph<Bitset<MAX_ORDER>, MAX_ORDER>;

    // Parse optional flags before positional arguments.
    bool show_matrix = false, show_cycle = false;
    int a = 1;
    while (a < argc) {
        std::string arg(argv[a]);
        if      (arg == "--matrix") { show_matrix = true; a++; }
        else if (arg == "--cycle")  { show_cycle  = true; a++; }
        else break;
    }
    int remaining = argc - a;

    if (remaining >= 2 && remaining % 2 == 0) {
        // Evaluate mode: directed edges given as pairs of vertex indices.
        std::vector<std::pair<int,int>> edges;
        for (int i = a; i + 1 < argc; i += 2) {
            int x = parse_nonnegative(argv[i]), y = parse_nonnegative(argv[i+1]);
            if (x < 0 || y < 0) {
                std::cerr << "Vertex numbers must be non-negative integers, got "
                          << argv[i] << " " << argv[i+1] << "\n";
                return 1;
            }
            edges.push_back({x, y});
        }

        bool skipped = false;
        std::string line;
        while (std::cin >> line) {
            std::string error = check_graph6(line);
            if (error.empty()) error = check_cut(Graph(line), edges);
            if (!error.empty()) {
                std::cerr << "Skipping " << line << ": " << error << "\n";
                skipped = true;
                continue;
            }
            Graph g(line);
            std::cout << line << "\n";
            {
                AverageCycleComputer<false, Graph> c(g);
                double v = c.compute(edges, show_matrix);
                std::cout << "  gamma = " << std::fixed << std::setprecision(6) << v << "\n";
                if (show_matrix) { std::cout << "  Transition matrix (domination):\n"; c.print_matrix(); }
                if (show_cycle)  { std::cout << "  Optimal cycle (domination):\n  "; c.print_cycle(); }
            }
            {
                AverageCycleComputer<true, Graph> c(g);
                double v = c.compute(edges, show_matrix);
                std::cout << "  i     = " << std::fixed << std::setprecision(6) << v << "\n";
                if (show_matrix) { std::cout << "  Transition matrix (independent domination):\n"; c.print_matrix(); }
                if (show_cycle)  { std::cout << "  Optimal cycle (independent domination):\n  "; c.print_cycle(); }
            }
        }
        return skipped ? 1 : 0;
    }

    if (remaining != 1) {
        std::cerr << "Usage:\n"
                  << "  " << argv[0] << " [--matrix] [--cycle] k                 (search mode)\n"
                  << "  " << argv[0] << " [--matrix] [--cycle] x1 y1 [x2 y2 ...]  (evaluate mode)\n";
        return 1;
    }

    // Search mode: among all graphs from stdin, find the k-cuts maximising i/gamma.
    int k = parse_nonnegative(argv[a]);
    if (k <= 0) { std::cerr << "k must be a positive integer\n"; return 1; }

    double best_ratio = -1.0;
    double best_i = -1.0, best_gamma = -1.0;
    std::vector<std::string> best_graphs;
    std::vector<std::vector<std::pair<int,int>>> best_edge_sets;

    std::string line;
    long lineCount = 0;
    while (std::cin >> line) {
        std::string error = check_graph6(line);
        if (!error.empty()) {
            std::cerr << "Skipping " << line << ": " << error << "\n";
            continue;
        }
        lineCount++;
        Graph g(line);
        auto all = enumerate_directed_edges(g);
        int m = (int)all.size();

        combinations(m, k, [&](const std::vector<int>& idx) {
            // Skip if the all-reversed combination is lexicographically smaller
            // (each undirected edge i gives directed edges 2i and 2i+1, i.e. j^1 is the reverse of j).
            {
                std::vector<int> rev(k);
                for (int j = 0; j < k; j++) rev[j] = idx[j] ^ 1;
                std::sort(rev.begin(), rev.end());
                if (rev < idx) return;
            }

            std::vector<std::pair<int,int>> chosen;
            for (int i : idx) chosen.push_back(all[i]);

            AverageCycleComputer<false, Graph> comp_dom(g);
            double gamma_val = comp_dom.compute(chosen);
            if (gamma_val <= 0.0) return;

            AverageCycleComputer<true, Graph> comp_ind(g);
            double i_val = comp_ind.compute(chosen);
            if (i_val <= 0.0) return;

            double ratio = i_val / gamma_val;
            if (ratio > best_ratio + 1e-12) {
                best_ratio = ratio; best_i = i_val; best_gamma = gamma_val;
                best_graphs.clear(); best_edge_sets.clear();
                best_graphs.push_back(line); best_edge_sets.push_back(chosen);
            } else if (std::abs(ratio - best_ratio) <= 1e-12) {
                best_graphs.push_back(line); best_edge_sets.push_back(chosen);
            }
        });
    }

    std::cerr << "Processed " << lineCount << " graph(s).\n";

    if (best_ratio < 0) { std::cout << "No valid result found.\n"; return 0; }

    std::cout << std::fixed << std::setprecision(8);
    std::cout << "Best i/gamma = " << best_ratio
              << "  (i=" << best_i << ", gamma=" << best_gamma << ")\n";

    for (size_t t = 0; t < best_graphs.size(); t++) {
        std::cout << "  graph: " << best_graphs[t] << "  cut:";
        for (auto [u, v] : best_edge_sets[t]) std::cout << " (" << u << "," << v << ")";
        std::cout << "\n";

        if (show_matrix || show_cycle) {
            Graph g(best_graphs[t]);
            {
                AverageCycleComputer<false, Graph> c(g);
                c.compute(best_edge_sets[t], show_matrix);
                if (show_matrix) { std::cout << "  Transition matrix (domination):\n"; c.print_matrix(); }
                if (show_cycle)  { std::cout << "  Optimal cycle (domination):\n  "; c.print_cycle(); }
            }
            {
                AverageCycleComputer<true, Graph> c(g);
                c.compute(best_edge_sets[t], show_matrix);
                if (show_matrix) { std::cout << "  Transition matrix (independent domination):\n"; c.print_matrix(); }
                if (show_cycle)  { std::cout << "  Optimal cycle (independent domination):\n  "; c.print_cycle(); }
            }
        }
    }
    return 0;
}

